RPS(1) Preferences

We consider a model for decision making based on an adaptive, k-period, learning process where the priors are selected according to Von Neumann-Morgenstern expected utility principle. A preference relation between two prospects is introduced, defined by the condition which prospect is selected more often. We show that the new preferences have similarities with the preferences obtained by Kahneman and Tversky (1979) in the context of the prospect theory. Additionally, we establish that in the limit of large learning period, the new preferences coincide with the expected utility principle.

==> Allias_paradox.m <==
 
u=@(c)  (1+c).^0.2-1;

r0 = 0;

d = 0.1;

f=@(x,c) (1-x).*(r0+u(c))./(r0+u(0)*(1-x)+u(1)*x +r0+u(c)) ...
       + x.*(r0+u(c))./( r0+u(0)*(1-x)+u(1)*x+u(1)-u(0)+r0+u(c)) ...
          - (r0+u(0)*(1-x)+u(1)*x)./( r0+u(0)*(1-x)+u(1)*x+r0+u(c)+u(c)-u(0));

      
      
x = 0:0.01:1;
c = 0:0.01:1;
 
 
[X,C]=meshgrid(x,c);


Z=f(X,C);
figure 
contour(C,X,Z, [0 0],'--k', 'LineWidth',1);
hold on



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%% Allias Paradox %%%%%%%%%
%%%%%%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% p-probability to mix with L3={0}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 
p = 0.8;

allias=@(x,c)  -p*((1-p)*x)./((1-p)*u(c)+(1-p)*x) ...
               -(1-p)*((1-p)*x)./(((1-p)*u(c)+u(c)+(1-p)*x)) ...
               ...
              +((1-p)*(1-x)+p).*((1-p)*u(c))./((1-p)*u(c)+(1-p)*x) ...
              +((1-p)*x).*((1-p)*u(c))./((1-p)*u(c)+(1-p)*x+u(1));
              
Z2 = allias(X,C);

contour(C,X,Z2,[0 0],'k','LineWidth',1);
xlabel('certainty equivalent, c')  
ylabel('lottery weight, x')
grid on
grid minor 
t=text(.6, .5, 'Allais paradox')
t(1).FontSize = 14






==> Level_lines.m <==

u=@(c)   log(1+.4*c)/log(1.4);

r0 = 0;

d = .2;

f=@(x,c) (1-x).*(exp((r0+u(c))/d))./(exp((r0+u(0)*(1-x)+u(1)*x)/d)+exp((r0+u(c))/d)) ...
       + x.*(exp((r0+u(c))/d))./( exp((r0+u(0)*(1-x)+u(1)*x+u(1)-u(0))/d)+exp((r0+u(c))/d)) ...
          - (exp((r0+u(0)*(1-x)+u(1)*x)/d))./( exp((r0+u(0)*(1-x)+u(1)*x)/d)+exp((r0+u(c)+u(c)-u(0))/d) );

      
      
x = 0:0.01:1;
c = 0:0.01:1;
 
 
[X,C]=meshgrid(x,c);



Z=f(X,C);
figure 
contour(C,X,Z, [0 0], 'k', 'LineWidth',1)
hold on
Z1 = (u(c)-u(0))/(u(1)-u(0));
plot(c,Z1,'--k','LineWidth',1);
axis([-1.1,1.1 ,-1.8,1.1])
grid on
grid minor
hold on
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% LOSES %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

f=@(x,c) (1-x).*(exp((r0+u(c))/d))./(exp((r0+u(0)*(1-x)+u(-1)*x)/d)+exp((r0+u(c))/d)) ...
       + x.*(exp((r0+u(c))/d))./( exp((r0+u(0)*(1-x)+u(-1)*x+u(-1)-u(0))/d)+exp((r0+u(c))/d)) ...
          - (exp((r0+u(0)*(1-x)+u(-1)*x)/d))./( exp((r0+u(0)*(1-x)+u(-1)*x)/d)+exp((r0+u(c)+u(c)-u(0))/d) );

      
      
x = 0:0.01:1;
c = -1:0.01:0;
 
 
[X,C]=meshgrid(x,c);



Z=f(X,C);

contour(C,((u(-1)-u(0))/(u(1)-u(0)))*X,Z, [0 0],'k', 'LineWidth',1)
hold on
Z1 = (u(c)-u(0))/(u(1)-u(0));
plot(c,Z1,'--k','LineWidth',1)
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
xlabel('certainty equivalent, $')
ylabel('utility')
hold on
plot(-.55, 0,'k*');
hold on
plot(-.7, 0,'k*');
hold on
plot(-.707, -.99,'ko');
hold on
plot(-.55, -.99,'ko');

t=text(0.1, -1,'U')
t(1).FontSize = 14;
g=text(-.55, -.1, 'c_2')
h=text(-.707, -.1, 'c_1')
g(1).FontSize = 14;
h(1).FontSize = 14;





